From Boundary Data to Bound States III: Radiative Effects

We extend the "boundary-to-bound" (B2B) correspondence to incorporate radiative as well as conservative radiation-reaction effects. We start by deriving a map between the total change in observables due to gravitational wave emission during hyperbolic-like motion and in one period of an elliptic-like orbit, which is valid in the adiabatic expansion for non-spinning as well as aligned-spin configurations. We also discuss the inverse problem of extracting the associated fluxes from scattering data. Afterwards we demonstrate, to all orders in the Post-Minkowskian expansion, the link between the radiated energy and the ultraviolet pole in the radial action in dimensional regularization due to tail effects. This implies, as expected, that the B2B correspondence for the conservative sector remains unchanged for local-in-time radiation-reaction tail effects with generic orbits. As a side product, this allows us to read off the energy flux from the associated pole in the tail Hamiltonian. We show that the B2B map also holds for non-local-in-time terms, but only in the large-eccentricity limit. Remarkably, we find that all of the trademark logarithmic contributions to the radial action map unscathed between generic unbound and bound motion. However, unlike logarithms, other terms due to non-local effects do not transition smoothly to quasi-circular orbits. We conclude with a discussion on these non-local pieces. Several checks of the B2B dictionary are displayed using state-of-the-art knowledge in Post-Newtonian/Minkowskian theory.

==> anc/b2brad.txt <==
(*
This is the ancillary file to "From Boundary Data to Bound States III: Radiative Effects" 
by Gihyuk Cho, Gregor Kälin and Rafael A. Porto

We use the following variables:
- G: Newton's constant
- M: total mass of the system
- nu: symmetric mass ratio of the two-body system
- cE: reduced binding energy \mathcal{E} defined below eq. (2.1) and in eq. (5.1)
- Delta: convenient mass parameter defined above eq. (2.4)
- eN: Newtonian eccentricity of the orbit defined after eq. (5.1)
- gamma: relativistic energy factor defined in eq. (3.16)
- Gamma: reduced energy defined in eq. (3.16)
- xi: reduced energy variable defined in eq. (3.16)
- v: reduced relativistic velocity v_\infty defined above eq. (4.26)
- j: reduced total angular momentum defined in eq. (5.1)
- ell: reduced orbital angular momentum defined in eq. (5.1)
- ap/am: reduced spin momentum \tilde{a}_\pm defined in eq. (5.1)
- kp/km: spin finite size effects \kappa_\pm, defined in ref. [25]


This files contains computer readable expressions for:

- The the leading three energy flux coefficients FE defined in eq. (3.13), quoted as functions of radiated energy coefficients DEhypCoeff in eq. (3.15), are named FE[0], FE[1] and FE[2]. They are expressed as functions of gamma, Gamma and xi.

- The PN expanded radiated energy (non-spinning) in eq. (5.2) for the hyperbolic case is stored in DEhypTot. Individual PN orders up to 3PN can be accessed as DEhyp[0], DEhyp[1], DEhyp[2], DEhyp[3].

- The PN expanded radiated energy (non-spinning) in eq. (5.4) for the elliptic case is stored in DEellTot. Individual PN orders up to 3PN can be accessed as DEell[0], DEell[1], DEell[2], DEell[3].

- The PN expanded radiated angular momentum (non-spinning) in eq. (5.10) for the hyperbolic case is stored in DJhypTot. Individual PN orders up to 3PN can be accessed as DJhyp[0], DJhyp[1], DJhyp[2], DJhyp[3].

- The PN expanded radiated angular momentum (non-spinning) in eq. (5.11) for the elliptic case is stored in DJellTot. Individual PN orders up to 3PN can be accessed as DJell[0], DJell[1], DJell[2], DJell[3].

- The PN expanded aligned-spin radiated energy in eq. (5.18) for the elliptic case is stored in DEellAlignedSpin.

- The PN expanded aligned-spin even part of the radiated energy in eq. (5.20) for the hyperbolic case is stored in DEhypEvenAlignedSpin.

- The PN expanded aligned-spin radiated angular momentum in eq. (5.21) for the elliptic case is stored in DJellAlignedSpin.

- The PN expanded aligned-spin odd part of the radiated angular momentum in eq. (5.23) for the hyperbolic case is stored in DJhypOddAlignedSpin.

- The PN expanded local angle coefficients are stored in chijLocal[1], ..., chijLocal[7] containing all terms up to 4PN as given in eq. (5.25) and (5.28)

- The PN expanded local momentum coefficients are stored in fLocal[1], ..., fLocal[5] containing all terms up to 4PN as given in eq. (5.26)

- The PN expanded log(v) coefficients of the angle are stored in chijLog[4], ..., chijLog[7] containing all terms up to 6PN as given in eq. (5.43)

- The PN expanded log(|v|) coefficient of the momentum are stored in fLog[4], ..., fLog[7] containing all terms up to 4PN as given in eq. (5.47)

*)

FE[0] = (-2*Gamma*nu*DEhypCoeff[0])/(M*Pi*xi - gamma^2*M*Pi*xi);

FE[1] = (-2*nu^3*(-1 - 4*gamma^2 + 8*gamma^4 + 4*(1 - 3*gamma + 4*gamma^2 + gamma^3 - 8*gamma^4 + 5*gamma^5)*nu + (-1 + gamma)^3*(5 - 9*gamma - 10*gamma^2 + 10*gamma^3)*nu^2)*DEhypCoeff[0])/((-1 + gamma^2)^2*Gamma^6*M*Pi*xi^3) + (3*Gamma^2*nu*DEhypCoeff[1])/(4*(-1 + gamma^2)^(3/2)*M*xi);

FE[2] = -(nu^2*(-8*(-1 + gamma)^5*(1 + gamma)*(1 - 2*gamma^2)^2*(-23 + 30*gamma - 64*gamma^2 + 27*gamma^3)*Gamma^7*nu^6 - 2*(-1 + gamma)^7*(1 + gamma)*(1 - 2*gamma^2)^2*(53 - 66*gamma + 25*gamma^2)*Gamma^7*nu^7 - 24*(-1 + gamma)*gamma*(1 + gamma)*(-1 + gamma^2)*Gamma^18*xi^3 - (-1 + gamma^2)*Gamma^14*nu*xi^2*(-3 - 8*Gamma^3 + 3*Gamma^4*xi + 48*gamma*Gamma^4*xi - 48*gamma^3*Gamma^4*xi +      gamma^2*(3 + 16*Gamma - 8*Gamma^3 - 69*Gamma^4*xi) - 15*gamma^6*(5 + Gamma^4*xi) + gamma^4*(75 + 48*Gamma^3 + 81*Gamma^4*xi)) - 2*(-1 + gamma)^3*(1 + gamma)*(-1 + 2*gamma^2)*Gamma^7*nu^5* (-71 + 28*Gamma^4*xi + gamma^4*(266 - 56*Gamma^4*xi) + 8*gamma^6*(43 + 4*Gamma^4*xi) - 4*gamma^5*(161 + 22*Gamma^4*xi) + 6*gamma^3*(27 + 62*Gamma^4*xi) + gamma*(80 + 68*Gamma^4*xi) - gamma^2*(77 + 356*Gamma^4*xi)) - 2*(-1 + gamma)^2*(1 + gamma)*(-1 + 2*gamma^2)*Gamma^7*nu^4*(24*(-1 + Gamma^4*xi) - 2*gamma^5*(89 + 26*Gamma^4*xi) + gamma^6*(222 + 76*Gamma^4*xi) - 3*gamma^2*(1 + 126*Gamma^4*xi) + gamma*(13 + 126*Gamma^4*xi) -  gamma^4*(9 + 250*Gamma^4*xi) + gamma^3*(63 + 454*Gamma^4*xi)) - (-1 + gamma^2)*Gamma^11*nu^2*xi*(300*gamma^6*Gamma^3*xi - 165*gamma^7*Gamma^3*xi + 4*Gamma^3*(3 + 4*Gamma^3)*xi + 4*gamma^2*Gamma^3*(-3 - 16*Gamma + 4*Gamma^3)*xi - 12*gamma^4*Gamma^3*(25 + 8*Gamma^3)*xi - gamma*(-24 + 39*Gamma^3*xi + 16*Gamma^4*xi + 40*Gamma^6*xi) + gamma^5*(-128 + 3*Gamma^3*xi - 32*Gamma^4*xi + 48*Gamma^6*xi) +  gamma^3*(16 + 201*Gamma^3*xi + 112*Gamma^4*xi + 56*Gamma^6*xi)) - (-1 + gamma^2)*Gamma^7*nu^3*(6 - 12*Gamma^4*xi - 21*Gamma^7*xi^2 + 330*gamma^7*Gamma^7*xi^2 + 4*Gamma^8*xi^2 +  2*gamma*Gamma^4*xi*(-72 + 39*Gamma^3*xi + 16*Gamma^4*xi) + 2*gamma^5*Gamma^4*xi*(384 - 3*Gamma^3*xi + 32*Gamma^4*xi) - 2*gamma^3*Gamma^4*xi*(48 + 201*Gamma^3*xi + 112*Gamma^4*xi) +  2*gamma^2*(-4 + 138*Gamma^4*xi + 9*Gamma^7*xi^2 + 4*Gamma^8*xi^2) + gamma^8*(200 + 128*Gamma^4*xi - 75*Gamma^7*xi^2 + 16*Gamma^8*xi^2) - 2*gamma^6*(68 + 384*Gamma^4*xi + 225*Gamma^7*xi^2 + 56*Gamma^8*xi^2) + 2*gamma^4*(5 - 76*Gamma^4*xi + 264*Gamma^7*xi^2 + 106*Gamma^8*xi^2)))*DEhypCoeff[0])/(2*(-1 + gamma)*(1 + gamma)*(-1 + gamma^2)^3*Gamma^20*M*Pi*xi^5) - (3*nu^3*(-1 - 5*gamma^2 + 10*gamma^4 + (4 - 14*gamma + 20*gamma^2 + 6*gamma^3 - 40*gamma^4 + 24*gamma^5)*nu + 2*(-1 + gamma)^3*(3 - 5*gamma - 6*gamma^2 + 6*gamma^3)*nu^2)*DEhypCoeff[1])/(4*(-1 + gamma^2)^(5/2)*Gamma^5*M*xi^3) + (8*Gamma^3*nu*DEhypCoeff[2])/(3*(-1 + gamma^2)^2*M*Pi*xi);


DEhyp[0] = M*nu^2/15*((850*Sqrt[2]*Sqrt[cE])/j^6 + (2692*Sqrt[2]*cE^(3/2))/(3*j^4) + (850/j^7 + (1464*cE)/j^5 + (296*cE^2)/j^3)*ArcCos[-e^(-1)]);

DEhyp[1] = M*nu^2/15*((Sqrt[2]*cE^(5/2)*(2506431 - 3009160*nu))/(105*e^2*j^4) + (cE^(3/2)*(182337 - 140480*nu))/(3*Sqrt[2]*e^2*j^6) - (7*Sqrt[cE]*(-5763 + 3220*nu))/(2*Sqrt[2]*e^2*j^8) - (2*Sqrt[2]*cE^(7/2)*(-89907 + 156380*nu))/(35*e^2*j^2) + ((cE*(33885/2 - 15900*nu))/j^7 + (cE^2*(46617/7 - 10464*nu))/j^5 + (40341/4 - 5635*nu)/j^9 + (cE^3*(4786/7 - 888*nu))/j^3)*ArcCos[-e^(-1)]);

DEhyp[2] = M*nu^2/15*((2*Sqrt[2]*cE^(11/2)*(2039036 - 4763297*nu + 6219570*nu^2))/(245*e^4) + (Sqrt[cE]*(29198255 - 32514426*nu + 6906060*nu^2))/(168*Sqrt[2]*e^4*j^10) + (cE^(3/2)*(605244551 - 845377092*nu + 233615340*nu^2))/(756*Sqrt[2]*e^4*j^8) + (cE^(5/2)*(6449654885 - 13029505497*nu + 4951304820*nu^2))/(5670*Sqrt[2]*e^4*j^6) +  (Sqrt[2]*cE^(9/2)*(208988912 - 6547442643*nu + 6196124970*nu^2))/(19845*e^4*j^2) + (cE^(7/2)*(9310241671 - 39312545895*nu + 22349042100*nu^2))/(19845*Sqrt[2]*e^4*j^4) + ((5*cE^4*(8344 - 7179*nu + 7770*nu^2))/(21*j^3) + (29198255/336 - (774153*nu)/8 + (82215*nu^2)/4)/j^11 + (cE^3*(59900/21 - (219314*nu)/7 + 38412*nu^2))/j^5 + (cE*(11947909/108 - (2838577*nu)/12 + 85995*nu^2))/j^9 + (5*cE^2*(736055 - 7764219*nu + 5348700*nu^2))/(252*j^7))*ArcCos[-e^(-1)]);

DEhyp[3] = M*nu^2/15*((cE^(15/2)*j^2*(744936393 - 5027892760*nu + 9355109148*nu^2 - 10875359880*nu^3))/(24255*Sqrt[2]*e^6) + (Sqrt[cE]*(153014201249 + 43750060200*nu^2 - 4482324000*nu^3 + 440*nu*(-361091813 + 3587787*Pi^2)))/(40320*Sqrt[2]*e^6*j^12) + (cE^(3/2)*(9133770967709 + 2888074488600*nu^2 - 371614824000*nu^3 + 1100*nu*(-8061884522 + 70585641*Pi^2)))/(302400*Sqrt[2]*e^6*j^10) + (cE^(9/2)*(388429282846397 + 161210743695540*nu^2 - 51997288820400*nu^3 - 2640*nu*(58245623491 + 813280797*Pi^2)))/  (2910600*Sqrt[2]*e^6*j^4) + (cE^(13/2)*(20497310013607 + 10835961651900*nu^2 - 9517996719000*nu^3 - 220*nu*(-32611235596 + 2325312171*Pi^2)))/(2182950*Sqrt[2]*e^6) + (cE^(5/2)*(14498840196199 + 5075295687000*nu^2 - 844365060000*nu^3 + 20*nu*(-622188698008 + 4083668757*Pi^2)))/(151200*Sqrt[2]*e^6*j^8) + (cE^(11/2)*(84259836657351 + 36932569900380*nu^2 - 18771891415200*nu^3 - 220*nu*(7446870460 + 5591391687*Pi^2)))/(1455300*Sqrt[2]*e^6*j^2) + (cE^(7/2)*(49134463233397 + 18910687025664*nu^2 - 4244390811360*nu^3 + 8*nu*(-4148934390079 + 7132373325*Pi^2)))/(317520*Sqrt[2]*e^6*j^6) + ((cE^5*(2075735/1848 - (11920*nu)/3 + (45467*nu^2)/14 - 3256*nu^3))/j^3 +   (cE^3*(10364987867/5040 + (19930745*nu^2)/28 - 444125*nu^3 + nu*(119338465/378 - (259735*Pi^2)/8)))/j^7 +   (cE^4*(11296885277/92400 + (2595759*nu^2)/28 - 103395*nu^3 + nu*(534595/14 - (12177*Pi^2)/4)))/j^5 +   (cE*(137076707247/22400 + (30107727*nu^2)/16 - (635985*nu^3)/2 + (11*nu*(-84607982 + 488187*Pi^2))/224))/j^11 +   (cE^2*(178442872459/30240 + (23677969*nu^2)/12 - 607110*nu^3 - (5*nu*(142791046 + 2595915*Pi^2))/432))/j^9 +   (25574348567/11520 + (17361135*nu^2)/32 - (444675*nu^3)/8 + (11*nu*(-361091813 + 3587787*Pi^2))/2016)/j^13)*ArcCos[-e^(-1)] + ((161249*Sqrt[2]*Sqrt[cE])/j^12 + (7455118*Sqrt[2]*cE^(3/2))/(15*j^10) + (6414436*Sqrt[2]*cE^(5/2))/(15*j^8) + (140201672*Sqrt[2]*cE^(7/2))/(1575*j^6))*Log[(2*cE)/e] + (-161249/j^13 - (3022536*cE)/(5*j^11) - (2104904*cE^2)/(3*j^9) - (5406496*cE^3)/(21*j^7) - (508464*cE^4)/(35*j^5))*(Cl2[2*ArcCos[-e^(-1)]] + ArcCos[-e^(-1)]*Log[(2*(-1 + e^2))/(cE*e)]));

DEhypTot = DEhyp[0] + DEhyp[1] + DEhyp[2] + DEhyp[3];

DEell[0] = M*nu^2/15*((850*Pi)/j^7 + (1464*cE*Pi)/j^5 + (296*cE^2*Pi)/j^3);

DEell[1] = M*nu^2/15*((cE^2*(46617/7 - 10464*nu)*Pi)/j^5 + (7*(5763 - 3220*nu)*Pi)/(4*j^9) + (15*cE*(2259 - 2120*nu)*Pi)/(2*j^7) + (cE^3*(4786/7 - 888*nu)*Pi)/j^3);

DEell[2] = M*nu^2/15*((5*cE^4*(8344 - 7179*nu + 7770*nu^2)*Pi)/(21*j^3) + (2*cE^3*(29950 - 328971*nu + 403326*nu^2)*Pi)/(21*j^5) + (5*cE^2*(736055 - 7764219*nu + 5348700*nu^2)*Pi)/(252*j^7) + ((29198255 - 32514426*nu + 6906060*nu^2)*Pi)/(336*j^11) + (cE*(11947909 - 25547193*nu + 9287460*nu^2)*Pi)/(108*j^9));

DEell[3] = M*nu^2/15*((-161249*Sqrt[2]*Sqrt[-cE]*Pi)/j^12 - (7455118*Sqrt[2]*Sqrt[-cE]*cE*Pi)/(15*j^10) - (6414436*Sqrt[2]*Sqrt[-cE]*cE^2*Pi)/(15*j^8) - (140201672*Sqrt[2]*Sqrt[-cE]*cE^3*Pi)/(1575*j^6) + (cE^5*(2075735/1848 - (11920*nu)/3 + (45467*nu^2)/14 - 3256*nu^3)*Pi)/j^3 + (cE^3*((10364987867/5040 + (119338465*nu)/378 + (19930745*nu^2)/28 - 444125*nu^3)*Pi - (259735*nu*Pi^3)/8))/j^7 + (cE^2*((178442872459/30240 - (356977615*nu)/216 + (23677969*nu^2)/12 - 607110*nu^3)*Pi - (480725*nu*Pi^3)/16))/j^9 + (cE^4*((11296885277/92400 + (534595*nu)/14 + (2595759*nu^2)/28 - 103395*nu^3)*Pi - (12177*nu*Pi^3)/4))/j^5 + (cE*Pi*(137076707247 + 42150817800*nu^2 - 7123032000*nu^3 + 1100*nu*(-84607982 + 488187*Pi^2)))/(22400*j^11) + (Pi*(179020439969 + 43750060200*nu^2 - 4482324000*nu^3 + 440*nu*(-361091813 + 3587787*Pi^2)))/(80640*j^13) + ((161249*Pi)/j^13 + (3022536*cE*Pi)/(5*j^11) + (2104904*cE^2*Pi)/(3*j^9) + (5406496*cE^3*Pi)/(21*j^7) + (508464*cE^4*Pi)/(35*j^5))* Log[(1 + Sqrt[2]*Sqrt[-cE]*j)/(4*j^2)]);

DEellTot = DEell[0] + DEell[1] + DEell[2] + DEell[3];

DJhyp[0] = 8*G*M^2*nu^2/5*((15*Sqrt[2]*Sqrt[cE])/j^3 + (4*Sqrt[2]*cE^(3/2))/j + (15/j^4 + (14*cE)/j^2)*ArcCos[-e^(-1)]);

DJhyp[1] = 8*G*M^2*nu^2/5((cE^(3/2)*(5541*Sqrt[2] - 8620*Sqrt[2]*nu))/(72*j^3) + (Sqrt[cE]*(4953*Sqrt[2] - 4748*Sqrt[2]*nu))/(48*j^5) + (cE^(5/2)*(109*Sqrt[2] - 35*Sqrt[2]*nu))/(7*j) + (Sqrt[cE]*(9*Sqrt[2] + Sqrt[2]*nu))/(e^2*j^5) + ((cE^2*(4283 - 3976*nu))/(84*j^2) + (cE*(535 - 748*nu))/(4*j^4) - (5*(-1077 + 940*nu))/(48*j^6))*ArcCos[-eN^(-1)]);

DJhyp[2] = 8*G*M^2*nu^2/5((Sqrt[cE]*(123507*Sqrt[2] - 23678*Sqrt[2]*nu - 2289*Sqrt[2]*nu^2))/(1344*e^2*j^7) + 
 (Sqrt[cE]*(-81*Sqrt[2] - 18*Sqrt[2]*nu - Sqrt[2]*nu^2))/(8*e^4*j^7) + (cE^(7/2)*(3245*Sqrt[2] - 5886*Sqrt[2]*nu + 3213*Sqrt[2]*nu^2))/(504*j) + (cE^(5/2)*(-439377*Sqrt[2] - 1828552*Sqrt[2]*nu + 2246335*Sqrt[2]*nu^2))/(5040*j^3) + (Sqrt[cE]*(15340289*Sqrt[2] - 38231694*Sqrt[2]*nu + 14143059*Sqrt[2]*nu^2))/(36288*j^7) + (cE^(3/2)*(-12397361*Sqrt[2] - 59811138*Sqrt[2]*nu + 53024895*Sqrt[2]*nu^2))/(54432*j^5) + ((cE^3*(5308 - 32877*nu + 28308*nu^2))/(252*j^2) + (5*cE*(-2999 - 152946*nu + 106848*nu^2))/(432*j^6) +  (1307683 - 2782332*nu + 1005480*nu^2)/(2592*j^8) + (cE^2*(-404980 - 1181889*nu + 1438668*nu^2))/(1512*j^4))*ArcCos[-eN^(-1)]);

DJhyp[3] = 8*G*M^2*nu^2/5((cE^(7/2)*(-106774701*Sqrt[2] + 33275322*Sqrt[2]*nu + 305926390*Sqrt[2]*nu^2 - 341077730*Sqrt[2]*nu^3))/(282240*j^3) + (cE^(9/2)*(-6973*Sqrt[2] - 35695*Sqrt[2]*nu + 334521*Sqrt[2]*nu^2 - 172557*Sqrt[2]*nu^3))/(22176*j) + (Sqrt[cE]*(729*Sqrt[2] + 243*Sqrt[2]*nu + 27*Sqrt[2]*nu^2 + Sqrt[2]*nu^3))/(48*e^6*j^9) + (Sqrt[cE]*(-772659*Sqrt[2] + 48105*Sqrt[2]*nu + 22507*Sqrt[2]*nu^2 + 847*Sqrt[2]*nu^3))/(5376*e^4*j^9) + (cE^(5/2)*(10005567679*Sqrt[2] + 6156118418*Sqrt[2]*nu + 12209691726*Sqrt[2]*nu^2 - 10620524250*Sqrt[2]*nu^3 - 202155912*Sqrt[2]*nu*Pi^2))/(2177280*j^5) + (Sqrt[cE]*(244427427*Sqrt[2] - 165077725*Sqrt[2]*nu - 6469083*Sqrt[2]*nu^2 - 134379*Sqrt[2]*nu^3 + 1487808*Sqrt[2]*nu*Pi^2))/(290304*e^2*j^9) + (cE^(3/2)*(24486609623*Sqrt[2] - 18545026170*Sqrt[2]*nu + 18259461090*Sqrt[2]*nu^2 - 6662875590*Sqrt[2]*nu^3 + 252462420*Sqrt[2]*nu*Pi^2))/(1451520*j^7) + (Sqrt[cE]*(37783086543*Sqrt[2] - 52725330410*Sqrt[2]*nu + 19852063650*Sqrt[2]*nu^2 - 3342659670*Sqrt[2]*nu^3 + 834567300*Sqrt[2]*nu*Pi^2))/(2903040*j^9) + ((cE^4*(-227005 - 5072672*nu + 11771892*nu^2 - 9953328*nu^3))/(44352*j^2) + (cE^2*(2082786797 - 44373700*nu + 1398279600*nu^2 - 910576800*nu^3 - 8136450*nu*Pi^2))/(120960*j^6) + (cE^3*(90979951 + 255064600*nu + 433045800*nu^2 - 492912000*nu^3 - 5811750*nu*Pi^2))/(151200*j^4) + (cE*(1737906083 - 1253646560*nu + 889119000*nu^2 - 277754400*nu^3 + 18597600*nu*Pi^2))/(51840*j^8) + (5567205457 - 6037270480*nu + 2200128840*nu^2 - 371498400*nu^3 + 94382820*nu*Pi^2)/(322560*j^10))*ArcCos[-eN^(-1)] + (-3531/(2*j^10) - (14231*cE)/(3*j^8) - (21614*cE^2)/(7*j^6) - (9844*cE^3)/(35*j^4))*Cl2[2*ArcCos[-eN^(-1)]] + ((3531*Sqrt[cE])/(Sqrt[2]*j^9) + (10700*Sqrt[2]*cE^(3/2))/(3*j^7) + (421366*Sqrt[2]*cE^(5/2))/(315*j^5))*Log[(2*cE)/eN] + (-3531/(2*j^10) - (14231*cE)/(3*j^8) - (21614*cE^2)/(7*j^6) - (9844*cE^3)/(35*j^4))*ArcCos[-eN^(-1)]*Log[(2*(-1 + eN^2))/(cE*eN)]);

DJhypTot = DJhyp[0] + DJhyp[1] + DJhyp[2] + DJhyp[3];

DJell[0] = 8*G*M^2*nu^2/5*((15*Pi)/j^4 + (14*cE*Pi)/j^2);

DJell[1] = 8*G*M^2*nu^2/5*((cE^2*(4283 - 3976*nu)*Pi)/(84*j^2) + (cE*(535/4 - 187*nu)*Pi)/j^4 - (5*(-1077 + 940*nu)*Pi)/(48*j^6));

DJell[2] = 8*G*M^2*nu^2/5*((cE^3*(5308 - 32877*nu + 28308*nu^2)*Pi)/(252*j^2) + (5*cE*(-2999 - 152946*nu + 106848*nu^2)*Pi)/(432*j^6) + ((1307683 - 2782332*nu + 1005480*nu^2)*Pi)/(2592*j^8) + (cE^2*(-404980 - 1181889*nu + 1438668*nu^2)*Pi)/(1512*j^4));

DJell[3] = 8*G*M^2*nu^2/5*((-3531*Sqrt[-cE]*Pi)/(Sqrt[2]*j^9) - (10700*Sqrt[2]*Sqrt[-cE]*cE*Pi)/(3*j^7) - (421366*Sqrt[2]*Sqrt[-cE]*cE^2*Pi)/(315*j^5) - (cE^4*(227005 + 5072672*nu - 11771892*nu^2 + 9953328*nu^3)*Pi)/(44352*j^2) + (cE^3*((90979951/151200 + (182189*nu)/108 + (240581*nu^2)/84 - 3260*nu^3)*Pi - (615*nu*Pi^3)/16))/j^4 - (cE^2*Pi*(-2082786797 - 1398279600*nu^2 + 910576800*nu^3 + 350*nu*(126782 + 23247*Pi^2)))/(120960*j^6) +  (cE*Pi*(1737906083 + 889119000*nu^2 - 277754400*nu^3 + 160*nu*(-7835291 + 116235*Pi^2)))/(51840*j^8) + (Pi*(5567205457 + 2200128840*nu^2 - 371498400*nu^3 + 20*nu*(-301863524 + 4719141*Pi^2)))/(322560*j^10) + ((3531*Pi)/(2*j^10) + (14231*cE*Pi)/(3*j^8) + (21614*cE^2*Pi)/(7*j^6) + (9844*cE^3*Pi)/(35*j^4))*Log[(1 + Sqrt[2]*Sqrt[-cE]*j)/(4*j^2)]);

DEellAlignedSpin =M*nu^2*((11*(-4756668*ap - 1097925*am*Delta + (2308880*ap + 387296*am*Delta)*nu))/(1120*ell^12) + (11*(am^2*(-5005550 + 262227*Delta*km + 2978061*kp) + ap^2*(28885322 + 262227*Delta*km + 2978061*kp) + 6*am*ap*(1644440*Delta + 992687*km + 87409*Delta*kp) + (-2317728*am*ap*km - 1158864*ap^2*(2 + kp) - 112*am^2*(14269 + 10347*kp))*nu))/(4480*ell^13) + ((-4*cE^3*(97*ap + 33*am*Delta))/5 + (cE^4*(-15806*ap - 4869*am*Delta + (20048*ap + 7504*am*Delta)*nu))/70)/ell^4 + (-12*cE^2*(145*ap + 34*am*Delta) + (cE^3*(-372729*ap - 114753*am*Delta + (509152*ap + 127456*am*Delta)*nu))/42)/ell^6 + (-833*cE*(5*ap + am*Delta) + (cE^2*(-651175*ap - 187318*am*Delta + (665364*ap + 136500*am*Delta)*nu))/12)/ell^8 + ((-21*(506*ap + 93*am*Delta))/5 + (3*cE*(-1285277*ap - 328441*am*Delta + (895188*ap + 162988*am*Delta)*nu))/40)/ell^10 + ((2*cE^3*(118*am*ap*km + 59*ap^2*(2 + kp) + am^2*(-109 + 59*kp)))/5 + (cE^4*(am^2*(-38138 + 609*Delta*km + 26643*kp) + ap^2*(49478 + 609*Delta*km + 26643*kp) + 6*am*ap*(6104*Delta + 8881*km + 203*Delta*kp) + (-59472*am*ap*km - 29736*ap^2*(2 + kp) - 56*am^2*(-517 + 531*kp))*nu))/280)/ell^5 + ((63*(176*am*ap*km + 88*ap^2*(2 + kp) + am^2*(-171 + 88*kp)))/20 + (3*cE*(am^2*(-775904 + 48321*Delta*km + 470006*kp) + ap^2*(4121960 + 48321*Delta*km + 470006*kp) + 2*am*ap*(770532*Delta + 470006*km + 48321*Delta*kp) + (-508032*am*ap*km - 254016*ap^2*(2 + kp) - 196*am^2*(761 + 1296*kp))*nu))/80)/ell^11 + (cE^2*(-635*am^2 + 668*ap^2 + 668*am*ap*km + 334*am^2*kp + 334*ap^2*kp) + (cE^3*(am^2*(-328472 + 22827*Delta*km + 215028*kp) + ap^2*(1010300 + 22827*Delta*km + 215028*kp) + 6*am*ap*(93156*Delta + 71676*km + 7609*Delta*kp) + (-456288*am*ap*km - 228144*ap^2*(2 + kp) - 112*am^2*(-1214 + 2037*kp))*nu))/84)/ell^7 + ((7*cE*(1078*am*ap*km + 539*ap^2*(2 + kp) + am^2*(-1039 + 539*kp)))/6 + (7*cE^2*(3*ap^2*(201638 + 3231*Delta*km + 27895*kp) + am^2*(-134138 + 9693*Delta*km + 83685*kp) + 2*am*ap*(130688*Delta + 83685*km + 9693*Delta*kp) + (-128792*am*ap*km - 64396*ap^2*(2 + kp) - 4*am^2*(-1099 + 16099*kp))*nu))/48)/ell^9)*Pi;

DEhypEvenAlignedSpin = (M*nu^2*((11*Sqrt[cE]*(-4756668*ap - 1097925*am*Delta + (2308880*ap + 387296*am*Delta)*nu))/(560*ell^11) + (11*Sqrt[cE]*(am^2*(-5005550 + 262227*Delta*km + 2978061*kp) + ap^2*(28885322 + 262227*Delta*km + 2978061*kp) + 6*am*ap*(1644440*Delta + 992687*km + 87409*Delta*kp) + (-2317728*am*ap*km - 1158864*ap^2*(2 + kp) - 112*am^2*(14269 + 10347*kp))*nu))/(2240*ell^12) + ((-16*cE^(9/2)*(21521*ap + 5713*am*Delta))/75 + (2*cE^(11/2)*(-93954742*ap - 28359001*am*Delta + (131474448*ap + 38147088*am*Delta)*nu))/11025)/ell + ((-42*Sqrt[cE]*(506*ap + 93*am*Delta))/5 + (cE^(3/2)*(-423561642*ap - 101769441*am*Delta + (239782088*ap + 41837768*am*Delta)*nu))/840)/ell^9 + (-14*cE^(3/2)*(1607*ap + 305*am*Delta) + (cE^(5/2)*(-998019442*ap - 253520875*am*Delta + (688003120*ap + 126497224*am*Delta)*nu))/1050)/ell^7 +    ((-8*cE^(7/2)*(252517*ap + 54851*am*Delta))/75 + (cE^(9/2)*(-2332888208*ap - 702186917*am*Delta + (2806389936*ap + 630281904*am*Delta)*nu))/11025)/ell^3 + ((-4*cE^(5/2)*(755891*ap + 150673*am*Delta))/75 + (cE^(7/2)*(-8090706680*ap - 2221381823*am*Delta + (7196110404*ap + 1426875492*am*Delta)*nu))/11025)/ell^5 +  ((63*Sqrt[cE]*(176*am*ap*km + 88*ap^2*(2 + kp) + am^2*(-171 + 88*kp)))/10 + (cE^(3/2)*(am^2*(-470833058 + 26599377*Delta*km + 282234867*kp) + ap^2*(2627426630 + 26599377*Delta*km + 282234867*kp) + 6*am*ap*(155168888*Delta + 94078289*km + 8866459*Delta*kp) + (-255499104*am*ap*km - 127749552*ap^2*(2 + kp) - 112*am^2*(1120396 + 1140621*kp))*nu))/3360)/ell^10 + ((8*cE^(9/2)*(58562*am*ap*km + 29281*ap^2*(2 + kp) + am^2*(-55127 + 29281*kp)))/225 + (cE^(11/2)*(9*ap^2*(44532590 + 1096893*Delta*km + 13721703*kp) + am^2*(-183275618 + 9872037*Delta*km + 123495327*kp) + 2*am*ap*(130785704*Delta + 123495327*km + 9872037*Delta*kp) + (-286089104*am*ap*km - 143044552*ap^2*(2 + kp) - 56*am^2*(-2034713 + 2554367*kp))*nu))/22050)/ell^2 +  ((7*cE^(3/2)*(2662*am*ap*km + 1331*ap^2*(2 + kp) + am^2*(-2578 + 1331*kp)))/3 + (cE^(5/2)*(3*am^2*(-399754150 + 24716321*Delta*km + 242351703*kp) + ap^2*(6340031818 + 74148963*Delta*km + 727055109*kp) + 2*am*ap*(1186217480*Delta + 727055109*km + 74148963*Delta*kp) + (-793183832*am*ap*km - 396591916*ap^2*(2 + kp) - 28*am^2*(7912369 + 14163997*kp))*nu))/4200)/ell^8 + ((4*cE^(7/2)*(519634*am*ap*km + 259817*ap^2*(2 + kp) + am^2*(-497014 + 259817*kp)))/225 + (cE^(9/2)*(3*ap^2*(4794170902 + 90574365*Delta*km + 790614739*kp) + am^2*(-3718678126 + 271723095*Delta*km + 2371844217*kp) + 2*am*ap*(3450724648*Delta + 2371844217*km + 271723095*Delta*kp) + (-4329561712*am*ap*km - 2164780856*ap^2*(2 + kp) - 56*am^2*(-13673167 + 38656801*kp))*nu))/44100)/ell^4 + ((2*cE^(5/2)*(1359662*am*ap*km + 679831*ap^2*(2 + kp) + am^2*(-1310552 + 679831*kp)))/225 + (cE^(7/2)*(3*ap^2*(17422730002 + 248631579*Delta*km + 2245677353*kp) + am^2*(-10910108374 + 745894737*Delta*km + 6737032059*kp) + 2*am*ap*(10682364952*Delta + 6737032059*km + 745894737*Delta*kp) + (-9279793096*am*ap*km - 4639896548*ap^2*(2 + kp) - 28*am^2*(18223105 + 165710591*kp))*nu))/44100)/ell^6))/eN^4;
   
DJellAlignedSpin = G*M^2*nu^2*((-615951*ap - 158892*am*Delta + (418432*ap + 74676*am*Delta)*nu)/(60*ell^9) + (3*(am^2*(-80140 + 4921*Delta*km + 47168*kp) + ap^2*(416112 + 4921*Delta*km + 47168*kp) + 2*am*ap*(75348*Delta + 47168*km + 4921*Delta*kp) + (-48384*am*ap*km - 24192*ap^2*(2 + kp) - 112*am^2*(115 + 216*kp))*nu))/(80*ell^10) + ((-8*cE^2*(245*ap + 52*am*Delta))/15 + (2*cE^3*(-2159*ap - 898*am*Delta + (3680*ap + 980*am*Delta)*nu))/15)/ell^3 + ((-2*(901*ap + 168*am*Delta))/3 + (cE*(-87115*ap - 26100*am*Delta + (88648*ap + 17536*am*Delta)*nu))/6)/ell^7 + ((-8*cE*(468*ap + 95*am*Delta))/5 + (cE^2*(-166243*ap - 58346*am*Delta + (242872*ap + 55832*am*Delta)*nu))/35)/ell^5 + ((6*cE^2*(42*am*ap*km + 21*ap^2*(2 + kp) + am^2*(-41 + 21*kp)))/5 + (cE^3*(am^2*(-16514 + 371*Delta*km + 9419*kp) + ap^2*(18530 + 371*Delta*km + 9419*kp) + 2*am*ap*(7868*Delta + 9419*km + 371*Delta*kp) + (-17416*am*ap*km - 8708*ap^2*(2 + kp) - 28*am^2*(-369 + 311*kp))*nu))/70)/ell^4 + ((7*(46*am*ap*km + 23*ap^2*(2 + kp) + am^2*(-45 + 23*kp)))/2 + (cE*(am^2*(-126006 + 8869*Delta*km + 74819*kp) + ap^2*(549338 + 8869*Delta*km + 74819*kp) + 2*am*ap*(113260*Delta + 74819*km + 8869*Delta*kp) + (-107632*am*ap*km - 53816*ap^2*(2 + kp) - 56*am^2*(-154 + 961*kp))*nu))/24)/ell^8 + (6*cE*(40*am*ap*km + 20*ap^2*(2 + kp) + am^2*(-39 + 20*kp)) + (cE^2*(am^2*(-64972 + 4319*Delta*km + 38618*kp) + ap^2*(190300 + 4319*Delta*km + 38618*kp) + 2*am*ap*(49308*Delta + 38618*km + 4319*Delta*kp) + (-74144*am*ap*km - 37072*ap^2*(2 + kp) - 28*am^2*(-975 + 1324*kp))*nu))/28)/ell^6)*Pi;

DJhypOddAlignedSpin =(G*M^2*nu^2*((-32*cE^(7/2)*(4675*ap + 978*am*Delta))/45 + (Sqrt[cE]*((2*am*Delta*(-13241 + 6223*nu))/5 + (7*ap*(-87993 + 59776*nu))/30))/ell^8 + (8*cE^(9/2)*(2*am*Delta*(-467736 + 504553*nu) + 7*ap*(-358913 + 577886*nu)))/1575 + ell^2*((-128*cE^(9/2)*(7*ap + am*Delta))/5 + (32*cE^(11/2)*(7*ap*(-29 + 51*nu) + am*Delta*(-109 + 63*nu)))/35) + (3*Sqrt[cE]*(2*am*ap*(7*Delta*(10764 + 703*kp) + 64*km*(737 - 378*nu)) + ap^2*(416112 + 4921*Delta*km - 48384*nu - 64*kp*(-737 + 378*nu)) + am^2*(4921*Delta*km - 64*kp*(-737 + 378*nu) - 20*(4007 + 644*nu))))/(40*ell^9) + ((-4*Sqrt[cE]*(901*ap + 168*am*Delta))/3 + (4*cE^(3/2)*(3*am*Delta*(-19766 + 10607*nu) + 14*ap*(-15666 + 12221*nu)))/9)/ell^6 + ((-16*cE^(5/2)*(21983*ap + 4350*am*Delta))/45 + (16*cE^(7/2)*(14*ap*(-574277 + 715639*nu) + am*Delta*(-2626776 + 2150743*nu)))/1575)/ell^2 + ((-8*cE^(3/2)*(30949*ap + 5910*am*Delta))/45 + (4*cE^(5/2)*(28*ap*(-2110711 + 1998722*nu) + am*Delta*(-17180511 + 11019148*nu)))/1575)/ell^4 + ((2*cE^(3/2)*(2330*am*ap*km + 1165*ap^2*(2 + kp) + am^2*(-2277 + 1165*kp)))/3 +   (cE^(5/2)*(2*am*ap*(14*Delta*(10583728 + 800881*kp) + km*(97928347 - 67622968*nu)) + ap^2*(733208698 + 11212334*Delta*km + 97928347*kp - 135245936*nu - 67622968*kp*nu) + am^2*(-165264510 + 11212334*Delta*km + 97928347*kp + 7196980*nu - 67622968*kp*nu)))/3150)/ell^5 + ((4*cE^(5/2)*(8954*am*ap*km + 4477*ap^2*(2 + kp) + am^2*(-8739 + 4477*kp)))/15 + (cE^(7/2)*(2*am*ap*(112*Delta*(402967 + 33619*kp) + km*(32458829 - 27620516*nu)) + ap^2*(196050926 + 3765328*Delta*km + 32458829*kp - 55241032*nu - 27620516*kp*nu) +  am^2*(-54619230 + 3765328*Delta*km + 32458829*kp + 14044520*nu - 27620516*kp*nu)))/1575)/ell^3 + ((8*cE^(7/2)*(2182*am*ap*km + 1091*ap^2*(2 + kp) + am^2*(-2127 + 1091*kp)))/15 +  (2*cE^(9/2)*(2*am*ap*(7*Delta*(540716 + 44207*kp) + km*(3479857 - 3529708*nu)) + ap^2*(12238918 + 309449*Delta*km + 3479857*kp - 7059416*nu - 3529708*kp*nu) +      am^2*(-5918310 + 309449*Delta*km + 3479857*kp + 3396820*nu - 3529708*kp*nu)))/1575)/ell + 7*Sqrt[cE]*(46*am*ap*km + 23*ap^2*(2 + kp) + am^2*(-45 + 23*kp)) + (cE^(3/2)*(2*am*ap*(56*Delta*(6059 + 422*kp) + km*(216323 - 126392*nu)) + ap^2*(1797674 + 23632*Delta*km + 216323*kp - 252784*nu - 126392*kp*nu) +  am^2*(-366426 + 23632*Delta*km + 216323*kp - 30016*nu - 126392*kp*nu)))/12)/ell^7 + ell*((128*cE^(9/2)*(2*am*ap*km + am^2*(-2 + kp) + ap^2*(2 + kp)))/5 - (32*cE^(11/2)*(-2*am*ap*(98*Delta + km*(123 - 77*nu)) + am^2*(232 - 98*nu + kp*(-123 + 77*nu)) + ap^2*(-36 + 154*nu + kp*(-123 + 77*nu))))/35))/(Sqrt[2]*eN^4);

chijLocal[1] = v^(-1) + 2*v;

chijLocal[2] = (3*Pi)/2 + ((15*Pi)/8 - (3*nu*Pi)/4)*v^2 + ((-3*nu*Pi)/4 + (9*nu^2*Pi)/16)*v^4 + ((9*nu*Pi)/64 + (27*nu^2*Pi)/64 - (15*nu^3*Pi)/32)*v^6;

chijLocal[3] = -1/(3*v^3) + 4/v + (24 - 8*nu)*v + (64/3 - 36*nu + 8*nu^2)*v^3 + ((-91*nu)/5 + 34*nu^2 - 8*nu^3)*v^5;

chijLocal[4] = (105*Pi)/8 - (15*nu*Pi)/4 + ((315*Pi)/8 + (45*nu^2*Pi)/8 + (nu*Pi*(-13952 + 123*Pi^2))/256)*v^2 + ((3465*Pi)/128 - (225*nu^3*Pi)/32 - (3*nu^2*Pi*(-12872 + 123*Pi^2))/512 + (nu*Pi*(-5016832 + 100803*Pi^2))/49152)*v^4;

chijLocal[5] = 1/(5*v^5) - 2/v^3 + (32 - 8*nu)/v + (320 + 24*nu^2 + (nu*(-9344 + 123*Pi^2))/24)*v + (640 - 40*nu^3 + (nu^2*(58736 - 861*Pi^2))/72 + (nu*(-3632944 + 76035*Pi^2))/2160)*v^3;

chijLocal[6] = (1155*Pi)/8 + (105*nu^2*Pi)/16 + (5*nu*Pi*(-8000 + 123*Pi^2))/256 + ((45045*Pi)/64 - (525*nu^3*Pi)/32 - (5*nu^2*Pi*(-7013 + 123*Pi^2))/64 + (nu*Pi*(-37556864 + 771585*Pi^2))/24576)*v^2;

chijLocal[7] = -1/(7*v^7) + 8/(5*v^5) + (-16 + (16*nu)/5)/v^3 + (320 + (48*nu^2)/5 + (nu*(-37216 + 615*Pi^2))/120)/v + (4480 - 48*nu^3 - (3*nu^2*(-31936 + 615*Pi^2))/40 + (nu*(-24549376 + 496965*Pi^2))/2880)*v;

fLocal[1] = Gamma*(4 + 2/v^2);

fLocal[2] = Gamma*(15/2 + 6/v^2);

fLocal[3] = Gamma*(9 - (37*nu)/2 + (3*nu^2)/4 + (17/2 - 5*nu)/v^2 + ((-471*nu)/80 + (33*nu^2)/16 - (3*nu^3)/8)*v^2);

fLocal[4] = Gamma*(129/16 + (49*nu^2)/2 - (5*nu^3)/4 + nu*(-3877/45 + (33601*Pi^2)/6144) + (8 + (7*nu^2)/2 + nu*(-160/3 + (41*Pi^2)/32))/v^2);

fLocal[5] = (Gamma*(6 - (9*nu^3)/4 + nu^2*(2579/24 - (205*Pi^2)/64) + nu*(-3707/360 + (14173*Pi^2)/6144)))/v^2;

chijLog[4] = (-37*nu*Pi*v^4)/5 + ((-1357*nu*Pi)/280 + (111*nu^2*Pi)/10)*v^6 + ((-27953*nu*Pi)/3360 + (2517*nu^2*Pi)/560 - (111*nu^3*Pi)/8)*v^8;

chijLog[5] = (-6272*nu*v^3)/45 + ((-74432*nu)/525 + (13952*nu^2)/45)*v^5 + ((-881392*nu)/11025 + (288224*nu^2)/1575 - (21632*nu^3)/45)*v^7;

chijLog[6] = -122*nu*Pi*v^2 + ((-13831*nu*Pi)/56 + (811*nu^2*Pi)/2)*v^4 + ((64579*nu*Pi)/1008 + (75595*nu^2*Pi)/168 - 785*nu^3*Pi)*v^6;

chijLog[7] = (-9344*nu*v)/15 + ((-284224*nu)/105 + (48256*nu^2)/15)*v^3 + ((587984*nu)/567 + (11456416*nu^2)/1575 - (118912*nu^3)/15)*v^5;

fLog[4] = Gamma*((-296*nu)/15 - (1357*nu*v^2)/105 - (27953*nu*v^4)/1260);

fLog[5] = Gamma*((1271*nu)/25 + (796*nu^2)/15 - (136*nu)/(3*v^2) + ((412281*nu)/4900 + (50441*nu^2)/1050 - (37*nu^3)/5)*v^2);

fLog[6] = Gamma*((15073564*nu)/33075 - (453982*nu^2)/1575 - (496*nu^3)/5 + ((5916*nu)/25 + (2576*nu^2)/15)/v^2);

fLog[7] = Gamma*(((444883*nu)/19845 - (157946*nu^2)/105 - 348*nu^3)/v^2);

